FlexMol: A Flexible Toolkit for Benchmarking Molecular Relational Learning

Molecular relational learning (MRL) is crucial for understanding the interaction behaviors between molecular pairs, a critical aspect of drug discovery and development. However, the large feasible model space of MRL poses significant challenges to benchmarking, and existing MRL frameworks face limitations in flexibility and scope. To address these challenges, avoid repetitive coding efforts, and ensure fair comparison of models, we introduce FlexMol, a comprehensive toolkit designed to facilitate the construction and evaluation of diverse model architectures across various datasets and performance metrics. FlexMol offers a robust suite of preset model components, including 16 drug encoders, 13 protein sequence encoders, 9 protein structure encoders, and 7 interaction layers. With its easy-to-use API and flexibility, FlexMol supports the dynamic construction of over 70, 000 distinct combinations of model architectures. Additionally, we provide detailed benchmark results and code examples to demonstrate FlexMol's effectiveness in simplifying and standardizing MRL model development and comparison.

==> scripts/appendix.py <==
# Import necessary modules from FlexMol
from FlexMol.dataset.loader import load_DTI
from FlexMol.encoder import FlexMol
from FlexMol.task import BinaryTrainer

# Load the DAVIS dataset from the specified directory
dir = "data/DAVIS/"
train_df = load_DTI(dir + "train.txt")
val_df = load_DTI(dir + "val.txt")
test_df = load_DTI(dir + "test.txt")

# Initialize drug and protein encoders
# Graph Convolutional Network for drug encoding
# PocketDC encoder for protein structures
# Amino Acid Composition encoder for protein sequences
FM = FlexMol()
de = FM.init_drug_encoder("GCN")
pe1 = FM.init_prot_encoder("PocketDC", pdb=True, pocket_num=3)
pe2 = FM.init_prot_encoder("AAC")

# Stack the features from different encoders
# Set interaction layer to self-attention
# Flatten the attention outputs for MLP input
# Apply a Multi-Layer Perceptron (MLP) with specified hidden layers
features_stack = FM.stack([de, pe1, pe2])
attention = FM.set_interaction(features_stack, "self-attention")
features_flatten = FM.flatten(attention)
output = FM.apply_mlp(features_flatten, hidden_layers=[512, 512, 256], head=1)

# Build the FlexMol model
# Initialize the BinaryTrainer for training the model
FM.build_model()
trainer = BinaryTrainer(
    FM, early_stopping="roc-auc", test_metrics=["roc-auc", "pr-auc"], 
    device="cuda:0", epochs=50, patience=10, lr=0.0001, batch_size=64, metrics_dir = "metrics/example_run"
)

# Preprocess the datasets for training, validation, and testing
train, val, test = trainer.prepare_datasets(train=train_df, val=val_df, test=test_df)
trainer.train(train, val)
trainer.test(test)

